Computing stress intensity factors for curvilinear cracks

The use of the interaction integral to compute stress intensity factors around a crack tip requires selecting an auxiliary field and a material variation field. We formulate a family of these fields accounting for the curvilinear nature of cracks that, in conjunction with a discrete formulation of the interaction integral, yield optimally convergent stress intensity factors. We formulate three pairs of auxiliary and material variation fields chosen to yield a simple expression of the interaction integral for different classes of problems. The formulation accounts for crack face tractions and body forces. Distinct features of the fields are their ease of construction and implementation. The resulting stress intensity factors are observed converging at a rate that doubles the one of the stress field. We provide a sketch of the theoretical justification for the observed convergence rates, and discuss issues such as quadratures and domain approximations needed to attain such convergent behavior. Through two representative examples, a circular arc crack and a loaded power function crack, we illustrate the convergence rates of the computed stress intensity factors. The numerical results also show the independence of the method on the size of the domain of integration.

==> Figures/AngleContourPlot.py <==
#  /bin/python
## @author M.M. Chiaramonte
#	@date 11/21/2013

"""
Plots the contour of the argument function cut along the circular arc
as well as other contour plots used in the paper
"""

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.tri as tri

if __name__ == "__main__":
	
	pts_init = [ np.array([np.cos(theta) - 1.,np.sin(theta)]) for theta in np.arange(np.pi*3./2., np.pi*2 + np.pi*1.e-3 , np.pi*1.e-3 )  ]
	pts = list(pts_init[:] )
	for theta in np.arange( -np.pi, 0 , np.pi*1.e-2 ):
		for x in pts_init:
			pts.append( np.dot(np.array([[np.cos(theta), -np.sin(theta) ],[np.sin(theta) , np.cos(theta ) ] ]),x)  )

	pts = np.array(pts)

	# Create the Triangulation; no triangles so Delaunay triangulation created.
	triang = tri.Triangulation( pts[:,0], pts[:,1])
				
	# pcolor plot.
	plt.figure(figsize=(10,10) )
	plt.hold(True)
	cf = plt.tricontourf(triang, z, cmap=plt.cm.gray_r,levels=np.arange( -np.pi,np.pi+2.*np.pi/40,2.*np.pi/40))
	plt.tricontour(triang, z, cmap=plt.cm.gray_r,levels=np.arange( -np.pi,np.pi+2.*np.pi/40,2.*np.pi/40))		
	
	#CS = plt.tricontour(triang, z, colors='gray' , linestyles='dashed',levels=np.arange( -np.pi,np.pi+2.*np.pi/5,2.*np.pi/5))
	#plt.clabel(CS, inline=1, fontsize=30)
	plt.plot( np.sin(  np.arange( 0.,np.pi/2+np.pi/200,np.pi/200) ) -1. ,   -np.cos( np.arange( 0.,np.pi/2+np.pi/200,np.pi/200 ) ) , '-k', linewidth=2 ) 
	plt.colorbar(cf,ticks = np.arange( -10,10,30),orientation='horizontal',shrink=0.5,pad=0.0)
	plt.xlim([-1.,1.])
	plt.ylim([-1,1])
	#plt.axis('Equal')
	plt.axis('Off')
	plt.tight_layout()		
	plt.savefig('Trash.pdf',transperent=True)
	

